Scattering Amplitudes and Conservative Binary Dynamics at ${\cal O}(G^4)$

Using scattering amplitudes, we obtain the potential contributions to conservative binary dynamics in general relativity at fourth post-Minkowskian order, ${\cal O}(G^4)$. As in previous lower-order calculations, we harness powerful tools from the modern scattering amplitudes program including generalized unitarity, the double copy, and advanced multiloop integration methods, in combination with effective field theory. The classical amplitude involves polylogarithms with up to transcendental weight two and elliptic integrals. We derive the radial action directly from the amplitude, and determine the corresponding Hamiltonian in isotropic gauge. Our results are in agreement with known overlapping terms up to sixth post-Newtonian order, and with the probe limit. We also determine the post-Minkowskian energy loss from radiation emission at ${\cal O}(G^3)$ via its relation to the tail effect.

==> anc/Hamiltonian_4PM.m <==

(*
This file is associated with "Scattering Amplitudes and Conservative Binary
Dynamics at O(G^4)" by Z. Bern, J. Parra-Martinez, R. Roiban, M. Ruf,
C.-H. Shen, and M. P. Solon and M. S. Ruf.

Explicit form of the two-body Hamiltonian to 4th post-Minkowskian (PM) order.

E[1]=Sqrt[m[1]^2+p^2]
E[2]=Sqrt[m[2]^2+p^2]
M = m[1]+m[2]
Etot = E[1]+E[2]
nu = m[1]m[2]/M^2
xi = E[1]E[2]/Etot^2
sigma = (E[1]E[2]+p^2)/(m[1]m[2])

c1 = 1PM Hamiltonian coefficient
c2 = 2PM Hamiltonian coefficient
c3 = 3PM Hamiltonian coefficient
c4 = 4PM Hamiltonian coefficient

c4lower = part of the 4PM Hamiltonian coefficient determined by
          c1, c2 and c3

epsilon = dimensional regularization parameter; D= =4-2 epsilon

M4p = Schwarzschild part of the 3-loop amplitude
M4f = finite part of the 3-loop amplitude overlapping with the
      first-order self-force
M4t = tail part of the 3-loop amplitude up to normalization

These pieces correspond to the ones descibed in the paper.
*)
 
c1 = (M^4*nu^2*(1 - 2*sigma^2))/(Etot^2*xi)

c2 = (M^5*nu^2*((3*(1 - 5*sigma^2))/4 - (M^3*nu^2*(1 - 2*sigma^2)^2*(1 - xi))/
        (2*Etot^3*xi^2) - (4*M*nu*sigma*(1 - 2*sigma^2))/(Etot*xi)))/(Etot^2*xi)

c3 = (M^6*nu^2*((-3*Etot*nu*(1 - 5*sigma^2)*(1 - 2*sigma^2))/
        (2*(1 + Etot/M)*M*(1 + sigma)) + (3 - 6*nu + 206*nu*sigma - 
         54*sigma^2 + 108*nu*sigma^2 + 4*nu*sigma^3)/12 + 
       (M^6*nu^4*(1 - 2*sigma^2)^3*(1 - 2*xi))/(2*Etot^6*xi^4) + 
       (2*M^4*nu^3*sigma*(1 - 2*sigma^2)^2*(3 - 4*xi))/(Etot^4*xi^3) - 
       (3*M*nu*sigma*(7 - 20*sigma^2))/(2*Etot*xi) - 
       (M^3*nu^2*(1 - 2*sigma^2)*(3 + (8*Etot)/M - 15*sigma^2 - 
          (80*Etot*sigma^2)/M - 3*xi + 15*sigma^2*xi))/(4*Etot^3*xi^2) - 
       (4*nu*(3 + 12*sigma^2 - 4*sigma^4)*ArcSinh[Sqrt[-1 + sigma]/Sqrt[2]])/
        Sqrt[-1 + sigma^2]))/(Etot^2*xi)

c4 = c4lower + (M^7*nu^2*(M4p + (M4f - 10*M4t + M4t/epsilon)*nu))/(4*Etot^2*xi)

c4lower = (M^8*nu^3*sigma*(-125 + 513*sigma^2))/(8*Etot^3*xi^2) + 
     (2*M^14*nu^7*sigma*(-1 + 2*sigma^2)^3*(5 - 12*xi + 3*xi^2))/
      (Etot^9*xi^6) - (M^16*nu^8*(1 - 2*sigma^2)^4*(5 - 15*xi + 6*xi^2 + 
        xi^3))/(8*Etot^11*xi^7) + (M^12*nu^6*(1 - 2*sigma^2)^2*
       (9*M*(-1 + 5*sigma^2)*(-1 + 2*xi) + 16*Etot*(-1 + 14*sigma^2)*
         (-2 + 3*xi)))/(8*Etot^8*xi^5) + 
     (M^8*nu^4*(-2880*Etot*M*sigma^2*(-1 + 2*sigma^2) + 
        288*Etot*M*(1 - 5*sigma^2)*(-1 + 6*sigma^2) + 
        216*Etot*M*(3 - 48*sigma^2 + 100*sigma^4) + 27*M^2*(1 - 5*sigma^2)^2*
         (-1 + xi) + (54*Etot^2*M^2*(1 - 5*sigma^2)^2*xi^2)/p^2 + 
        (48*Etot^2*M^2*(1 - 20*sigma^2 + 36*sigma^4)*xi^2)/p^2 + 
        (8*(3*M^3*(1 + sigma)^2*(-1 + sigma + 20*sigma^2 - 20*sigma^3 - 
             36*sigma^4 + 36*sigma^5)*(-1 + xi) + 8*Etot^3*(-37 - 103*sigma + 
             151*sigma^2 + 535*sigma^3 + 20*sigma^4 - 604*sigma^5 - 
             92*sigma^6 + 196*sigma^7)*xi + 3*Etot*M^2*(-1 + sigma)*
            (1 + sigma)^2*(-43 + sigma^2*(632 - 20*xi) + xi + 
             12*sigma^4*(-103 + 3*xi)) - 2*Etot^2*M*(1 + sigma)*
            (-63 + sigma^2*(981 - 643*xi) + 139*xi + 120*sigma*xi - 
             552*sigma^3*xi + 432*sigma^5*xi + 4*sigma^6*(450 + 29*xi) + 
             sigma^4*(-2718 + 256*xi))))/((Etot + M)*(-1 + sigma)*
          (1 + sigma)^2)))/(96*Etot^5*xi^3) - 
     (M^10*nu^5*(-1 + 2*sigma^2)*(4*Etot^4*M*(-15 + 200*sigma + 377*sigma^2 + 
          112*sigma^3 - 86*sigma^4)*xi^3 - 16*Etot^5*(3 - 25*sigma - 
          55*sigma^2 - 14*sigma^3 + 22*sigma^4)*xi^3 + 
        27*M^3*p^2*sigma*(-3 - 3*sigma + 10*sigma^2 + 10*sigma^3)*
         (-3 + 4*xi) + 2*Etot*M^2*p^2*(1 + sigma)*(-3*(-1 + xi)*xi + 
          54*sigma^2*(-1 + xi)*xi + 2*sigma^3*(-741 + 539*xi + xi^2) + 
          sigma*(387 - 427*xi + 103*xi^2)) + Etot^2*M*p^2*
         (6*(5 - 8*xi)*xi - 2*sigma^4*(1749 - 626*xi + 176*xi^2) + 
          sigma^3*(-3498 + 856*xi + 224*xi^2) + sigma*(819 - 724*xi + 
            400*xi^2) + sigma^2*(819 - 1078*xi + 880*xi^2)) - 
        4*Etot^3*(-(M^2*(-3 + 100*sigma + 157*sigma^2 + 56*sigma^3 + 
             2*sigma^4)*xi^3) + 2*p^2*(3*(-1 + xi)*xi + 
            sigma^2*(-36 + 55*xi - 55*xi^2) + sigma*(-36 + 25*xi - 25*xi^2) - 
            14*sigma^3*(-12 - xi + xi^2) + 2*sigma^4*(84 - 11*xi + 
              11*xi^2)))))/(12*Etot^6*(Etot + M)^2*p^2*(1 + sigma)*xi^4) + 
     ((4*M^8*nu^4*sigma*(15 - 118*sigma^2 + 132*sigma^4 - 40*sigma^6))/
        (Etot^3*(-1 + sigma^2)^(3/2)*xi^2) - 
       (4*M^10*nu^5*(3 + 6*sigma^2 - 28*sigma^4 + 8*sigma^6)*
         (p^2*(-1 + xi) + 2*Etot^2*xi^2))/(Etot^5*p^2*Sqrt[-1 + sigma^2]*
         xi^3))*ArcSinh[Sqrt[-1 + sigma]/Sqrt[2]]

M4p = (-35*(1 - 18*sigma^2 + 33*sigma^4))/(8*(-1 + sigma^2))

M4t = h[1] + (ArcCosh[sigma]*h[3])/Sqrt[-1 + sigma^2] + 
     h[2]*Log[(1 + sigma)/2]

M4f = (-2*Pi^2*h[2])/3 + h[4] + (ArcCosh[sigma]*h[6])/Sqrt[-1 + sigma^2] + 
     (ArcCosh[sigma]^2*h[8])/(-1 + sigma^2) + 
     EllipticK[(-1 + sigma)/(1 + sigma)]^2*h[12] + 
     EllipticE[(-1 + sigma)/(1 + sigma)]*EllipticK[(-1 + sigma)/(1 + sigma)]*
      h[13] + EllipticE[(-1 + sigma)/(1 + sigma)]^2*h[14] + h[7]*Log[sigma] + 
     h[5]*Log[(1 + sigma)/2] + h[10]*(-Pi^2/6 + PolyLog[2, (1 - sigma)/2]) + 
     h[9]*(Log[(1 + sigma)/2]^2/2 + PolyLog[2, (1 - sigma)/2]) + 
     (2*sigma*(-3 + 2*sigma^2)*h[2]*
       (-PolyLog[2, -Sqrt[(-1 + sigma)/(1 + sigma)]] + 
        PolyLog[2, Sqrt[(-1 + sigma)/(1 + sigma)]]))/(-1 + sigma^2)^(3/2) + 
     h[11]*(Pi^2/3 + PolyLog[2, (1 - sigma)/(1 + sigma)] - 
       PolyLog[2, (-1 + sigma)/(1 + sigma)]) + 
     (2*h[3]*(2*ArcCosh[sigma]*Log[(1 + sigma)/2] - 
        5*PolyLog[2, -Sqrt[(-1 + sigma)/(1 + sigma)]] + 
        5*PolyLog[2, Sqrt[(-1 + sigma)/(1 + sigma)]] + 
        PolyLog[2, 1 - sigma - Sqrt[-1 + sigma^2]] - 
        PolyLog[2, 1 - sigma + Sqrt[-1 + sigma^2]]))/Sqrt[-1 + sigma^2]

h[1] = (1151 - 3336*sigma + 3148*sigma^2 - 912*sigma^3 + 339*sigma^4 -
      552*sigma^5 + 210*sigma^6)/(12*(-1 + sigma^2))
 
h[2] = (5 - 76*sigma + 150*sigma^2 - 60*sigma^3 - 35*sigma^4)/2
 
h[3] = (sigma*(-3 + 2*sigma^2)*(11 - 30*sigma^2 + 35*sigma^4))/(4*(-1 + sigma^2))
 
h[4] = (-45 + 207*sigma^2 - 1471*sigma^4 + 13349*sigma^6 - 37566*sigma^7 + 
      104753*sigma^8 - 12312*sigma^9 - 102759*sigma^10 - 105498*sigma^11 + 
      134745*sigma^12 + 83844*sigma^13 - 101979*sigma^14 + 13644*sigma^15 + 
      10800*sigma^16)/(144*sigma^7*(-1 + sigma^2)^2)
 
h[5] = (1759 - 4768*sigma + 3407*sigma^2 - 1316*sigma^3 + 957*sigma^4 - 
      672*sigma^5 + 341*sigma^6 + 100*sigma^7)/(4*(-1 + sigma^2))
 
h[6] = (1237 + 7959*sigma - 25183*sigma^2 + 12915*sigma^3 + 18102*sigma^4 - 
      12105*sigma^5 - 9572*sigma^6 + 2973*sigma^7 + 5816*sigma^8 - 
      2046*sigma^9)/(24*(-1 + sigma^2)^2)
 
h[7] = (2*sigma*(-852 - 283*sigma^2 - 140*sigma^4 + 75*sigma^6))/(3*(-1 + sigma^2))
 
h[8] = (sigma*(-304 - 99*sigma + 672*sigma^2 + 402*sigma^3 - 192*sigma^4 - 
       719*sigma^5 - 416*sigma^6 + 540*sigma^7 + 240*sigma^8 - 140*sigma^9))/
     (8*(-1 + sigma^2)^2)
 
h[9] = (52 - 532*sigma + 351*sigma^2 - 420*sigma^3 + 30*sigma^4 - 25*sigma^6)/2
 
h[10] = 2*(27 + 90*sigma^2 + 35*sigma^4)
 
h[11] = 20 + 111*sigma^2 + 30*sigma^4 - 25*sigma^6
 
h[12] = (834 + 2095*sigma + 1200*sigma^2)/(2*(-1 + sigma^2))
 
h[13] = -(1183 + 2929*sigma + 2660*sigma^2 + 1200*sigma^3)/(2*(-1 + sigma^2))
 
h[14] = (7*(169 + 380*sigma^2))/(4*(-1 + sigma))

